New components of Hilbert schemes of points and 2-step ideals

This paper presents new examples of elementary and non-elementary irreducible components of the Hilbert scheme of points and its nested variants. The results are achieved via a careful analysis of the deformations of a class of finite colength ideals that are introduced in this paper and referred to as 2-step ideals. The most notable reducibility results pertain to the 4-nested Hilbert scheme of points on a smooth surface, the reducibility of $\text{Hilb}^{3,7}\mathbb{A}^4$, and a method to detect a large number of generically reduced elementary components. To demonstrate the feasibility of this approach, we provide an explicit description of 215 new generically reduced elementary components in dimensions 4, 5 and 6.

==> anc/TwoStepIdeals.m2 <==
newPackage("TwoStepIdeals",
           Version => "1.0",
	   Date => "July 2025",
           Authors => {
	               {Name => "Franco Giovenzana", Email => "franco.giovenzana@universite-paris-saclay.fr"},
	               {Name => "Luca Giovenzana", Email => "l.giovenzana@sheffield.ac.uk"},
	               {Name => "Michele Graffeo", Email => "mgraffeo@sissa.it"},
	               {Name => "Paolo Lella", Email => "paolo.lella@polimi.it"}
		       },
	   Headline => "Ancillary file \"New components of Hilbert schemes of points and 2-step ideals\"",
	   Keywords => {"Hilbert scheme of points","elementary component","2-step ideal"},
	   PackageExports => {"TangentCone"}
	 )

export {
	"macaulayBound",
	"makeRandomOneStepIdeal",
	"makeRandomHomogeneousTwoStepIdeal",
	"makeRandomTwoStepIdeal",
	"makeRandomNestedHomogeneousTwoStepIdeal",
	"makeRandomNestedTwoStepIdeal",
	"makeRandomNestedConfigurationHomogeneousTwoStepIdeals",
	"makeRandomNestedConfigurationTwoStepIdeals",
	"dimensionHilbertSamuelStratum",
	"dimensionHomogeneousLocusHilbertSamuelStratum",
	"tangentSpaceToHilbertScheme",
	"tangentSpaceToNestedHilbertScheme",
	"deltaFunction",
	"thetaFunction"
    }


deltaFunction = method(TypicalValue=>RingElement)
deltaFunction (ZZ,ZZ) := (n,r) -> (

    C := QQ[getSymbol "K"];
    X := getSymbol "A"; Y := getSymbol "B";
    S := C[flatten for i from 0 to r-1 list {X_i,Y_i}];

    D := S_0*(binomial(C_0 + n-1,n-1) - S_0);
    D = D + sum ( for i from 1 to r-1 list S_(2*i)*(S_((2*i)-1)-S_(2*i)) );
    D = D + sum ( for i from 0 to r-1 list (S_(2*i+1) - (n-1)*S_(2*i))*(binomial(C_0+i+n,n-1) - S_(2*i+1)) );
    D = D + n - n*( binomial(C_0+r+n,n) - S_(2*(r-1)) - S_(2*(r-1)+1));
    
    return D;
)

deltaFunction (ZZ,ZZ,ZZ) := (n,r,k) -> (

    X := getSymbol "A"; Y := getSymbol "B";
    S := QQ[flatten for i from 0 to r-1 list {X_i,Y_i}];

    D := S_0*(binomial(k+n-1,n-1) - S_0);
    D = D + sum ( for i from 1 to r-1 list S_(2*i)*(S_((2*i)-1)-S_(2*i)) );
    D = D + sum ( for i from 0 to r-1 list (S_(2*i+1) - (n-1)*S_(2*i))*(binomial(k+i+n,n-1) - S_(2*i+1)) );
    D = D + n - n*( binomial(k+r+n,n) - S_(2*(r-1)) - S_(2*(r-1)+1));
    
    return D;
)

thetaFunction = method(TypicalValue=>RingElement)
thetaFunction (ZZ) := (n) -> (
    C := QQ[getSymbol "K"];
    D := C[getSymbol "beta2"];
    S := D[getSymbol "A",getSymbol "B"];

    s := S_1 - n*S_0;
    t := binomial(C_0+2+n-1,n-1) - n*S_1 + binomial(n,2)*S_0;
    T := S_0*binomial(C_0-1+n-1,n-1) + s*(binomial(C_0+n-1,n-1)-S_0) + (t-D_0)*(binomial(C_0+1+n-1,n-1) - S_1) - n;

    return T;
)

thetaFunction (ZZ,ZZ) := (n,k) -> (
    D := QQ[getSymbol "beta2"];
    S := D[getSymbol "A",getSymbol "B"];

    s := S_1 - n*S_0;
    t := binomial(k+2+n-1,n-1) - n*S_1 + binomial(n,2)*S_0;
    T := S_0*binomial(k-1+n-1,n-1) + s*(binomial(k+n-1,n-1)-S_0) + (t-D_0)*(binomial(k+1+n-1,n-1) - S_1) - n;

    return T;
)

macaulayBound = method(TypicalValue=>ZZ);
macaulayBound (ZZ,ZZ,ZZ) := (n,k,a) -> (
    if a == 0 then return 0;
    
    R := QQ[Variables=>n,MonomialOrder=>GLex];
    Bk := rsort flatten entries basis(k,R);
    G := for i from 0 to a-1 list Bk#i;
    I := ideal G;
    return binomial(k+n,n-1)-hilbertFunction(k+1,I);
)

makeRandomOneStepIdeal = method(TypicalValue => Ideal)
makeRandomOneStepIdeal (PolynomialRing,ZZ,ZZ) := (R,k,a) -> (

    if k < 0 then error "positive order expected";
    n := numgens R;
    rk := binomial(k+n-1,n-1);

    if a < 0 or a > rk then error "not admissible value for the Hilbert function";

    if a == rk then return (ideal gens R)^k;

    if a == 0 then return (ideal gens R)^(k+1);
    
    return trim ( ideal random(R^{a:k},R^{0}) +  (ideal gens R)^(k+1));
);

makeRandomNestedOneStepIdeal = method(TypicalValue => Ideal)
makeRandomNestedOneStepIdeal (Ideal,ZZ,ZZ) := (I,k,a) -> (

    if k < 0 then error "positive order expected";
    R := ring I;
    n := numgens R;
    Bk := super basis(k,I);
    rk := numColumns Bk;

    if a < 0 or a > rk then error "not admissible value for the Hilbert function";

    if a == rk then return trim (ideal Bk + (ideal gens R)^(k+1));

    if a == 0 then return (ideal gens R)^(k+1);

    G := Bk*random(R^{rk:0},R^{a:0});
    
    return trim (ideal G + (ideal gens R)^(k+1));
);


makeRandomHomogeneousTwoStepIdeal = method(TypicalValue => Ideal)
makeRandomHomogeneousTwoStepIdeal (PolynomialRing,ZZ,ZZ,ZZ) := (R,k,a,b) -> (

    if k < 0 then error "positive order expected";
    n := numgens R;
    rk := binomial(k+n-1,n-1);
    rk1 := binomial(k+n,n-1);
    
    if a < 0 or a > rk then error "not admissible first value for the Hilbert function";
    if b < macaulayBound(n,k,a) or b > rk1 then error "not admissible second value for the Hilbert function";

    if a == 0 or b == rk1 then (
	print "\t-- 1-step ideal";
	if a == 0 then return makeRandomOneStepIdeal(R,k+1,b) else return makeRandomOneStepIdeal(R,k,a);
    );

    if b >= n*a then (
	print "\t-- 2-step ideal with no linear syzygies";
	return makeRandomHomogeneousTwoStepIdealNOSYZ(R,k,a,b);
    ) else if b < n*a and n*b >= (n^2-1)*a then (
	print "\t-- 2-step ideal with very few linear syzygies";
	return makeRandomHomogeneousTwoStepIdealVERYFEWSYZ(R,k,a,b);
    ) else if n*b < (n^2-1)*a and b > (n-1)*a then (
	print "\t-- 2-step ideal with few linear syzygies";
	return makeRandomHomogeneousTwoStepIdealFEWSYZ(R,k,a,b);
    ) else (
	print "\t-- warning: Hilbert function outside the area considered in the paper";
	return null;
    );
)

makeRandomHomogeneousTwoStepIdealNOSYZ = method(TypicalValue => Ideal)
makeRandomHomogeneousTwoStepIdealNOSYZ (PolynomialRing,ZZ,ZZ,ZZ) := (R,k,a,b) -> (
    n := numgens R;
    s := b - n*a;
    return trim(ideal random(R^{a:k,s:(k+1)},R^{0}) + ideal basis(k+2,R));
)

makeRandomHomogeneousTwoStepIdealVERYFEWSYZ = method(TypicalValue => Ideal)
makeRandomHomogeneousTwoStepIdealVERYFEWSYZ (PolynomialRing,ZZ,ZZ,ZZ) := (R,k,a,b) -> (
    n := numgens R;
    s := n*a - b;
    t := a - s*n;
    K := super basis(k+1,ker vars R);
    G := random(R^{t:k},R^{0});
    for i from 1 to s do (
	G = G || (K*random(R^{numColumns K:0},R^{0}));
    );

    return trim ( ideal G + ideal basis(k+2,R));
)

makeRandomHomogeneousTwoStepIdealFEWSYZ = method(TypicalValue => Ideal)
makeRandomHomogeneousTwoStepIdealFEWSYZ (PolynomialRing,ZZ,ZZ,ZZ) := (R,k,a,b) -> (
    n := numgens R;
    s := n*a - b;
    M := makeRandomMatrix(R,s,a);
    
    Bk := basis(k,R);
    Rk := flatten entries Bk;
    Rk1 := flatten entries basis(k+1,R);

    linM := null;
    for i from 0 to numRows M - 1 do (
	newRow := null;
	for j from 0 to numColumns M - 1 do (
	    ell := M_(i,j);
	    ev := matrix { for g in Rk list ell*g };
	    C := coefficients (ev, Monomials=> Rk1);
	    if newRow === null then newRow = C#1 else newRow = newRow | C#1;
	);
	if linM === null then linM = newRow else linM = linM || newRow;
    );
    
    K := gens ker linM;

    if numColumns K == 0 then return null;
    
    randomKernelElement := K*random(R^{numColumns K:0},R^{0});
    G := null;
    for i from 0 to a-1 do (
	if i == 0 then (
	    G =	Bk*randomKernelElement^{i*(#Rk)..(i+1)*(#Rk)-1};
	) else (
	    G = G | (Bk*randomKernelElement^{i*(#Rk)..(i+1)*(#Rk)-1});
	);
    );

    return trim ( ideal G + ideal basis(k+2,R));
)

makeRandomNestedHomogeneousTwoStepIdeal = method(TypicalValue => Ideal)
makeRandomNestedHomogeneousTwoStepIdeal (Ideal,ZZ,ZZ,ZZ) := (I,k,a,b) -> (

    if not isHomogeneous I then return makeRandomNestedHomogeneousTwoStepIdeal(tangentCone I,k,a,b);
    
    if k < 0 then error "positive order expected";
    R := ring I;
    n := numgens R;
    rk := binomial(k+n-1,n-1) - hilbertFunction(k,I);
    rk1 := binomial(k+n,n-1);
    
    if a < 0 or a > rk then error "not admissible first value for the Hilbert function";
    if b < macaulayBound(n,k,a) or b > rk1 then error "not admissible second value for the Hilbert function";

    if a == 0 or b == rk1 then (
	print "\t-- 1-step ideal";
	if a == 0 then return makeRandomNestedOneStepIdeal(I,k+1,b) else return makeRandomNestedOneStepIdeal(I,k,a);
    );

    if b >= n*a then (
	print "\t-- 2-step ideal with no linear syzygies";
	return makeRandomNestedHomogeneousTwoStepIdealNOSYZ(I,k,a,b);
    ) else if b < n*a and n*b >= (n^2-1)*a then (
	print "\t-- 2-step ideal with very few linear syzygies";
	return makeRandomNestedHomogeneousTwoStepIdealVERYFEWSYZ(I,k,a,b);
    ) else if n*b < (n^2-1)*a and b > (n-1)*a then (
	print "\t-- 2-step ideal with few linear syzygies";
	return makeRandomNestedHomogeneousTwoStepIdealFEWSYZ(I,k,a,b);
    ) else (
	print "\t-- warning: Hilbert function outside the area considered in the paper";
	return null;
    );
)

makeRandomNestedHomogeneousTwoStepIdealNOSYZ = method(TypicalValue => Ideal)
makeRandomNestedHomogeneousTwoStepIdealNOSYZ (Ideal,ZZ,ZZ,ZZ) := (I,k,a,b) -> (
    R := ring I;
    n := numgens R;
    s := b - n*a;
    Bk := super basis(k,I);
    Bk1 := super basis(k+1,I);

    G := (Bk*random(R^{numColumns Bk:0},R^{a:0})) | (Bk1*random(R^{numColumns Bk1:0},R^{s:0}));
    return trim (ideal G + ideal basis(k+2,R));
)

makeRandomNestedHomogeneousTwoStepIdealVERYFEWSYZ = method(TypicalValue => Ideal)
makeRandomNestedHomogeneousTwoStepIdealVERYFEWSYZ (Ideal,ZZ,ZZ,ZZ) := (I,k,a,b) -> (
    R := ring I;
    n := numgens R;
    s := n*a - b;
    t := a - s*n;
    K := transpose syz vars R;
    B := super basis (k-1,I);
    Bk := super basis (k,I);
    G := null;
    for i from 0 to s - 1 do (
	newG := B*(random(R^{numColumns B:0},R^{numRows K:0}))*K;
	if i == 0 then G = newG else G = G | newG;
    );
    G = G | (Bk*random(R^{numColumns Bk:0},R^{t:0}));
    
    return trim ( ideal G + ideal basis(k+2,R));
)

makeRandomNestedHomogeneousTwoStepIdealFEWSYZ = method(TypicalValue => Ideal)
makeRandomNestedHomogeneousTwoStepIdealFEWSYZ (Ideal,ZZ,ZZ,ZZ) := (I,k,a,b) -> (
    R:= ring I;
    n := numgens R;
    s := n*a - b;
    M := makeRandomMatrix(R,s,a);
    
    Bk := super basis(k,I);
    Rk := flatten entries Bk;
    Rk1 := flatten entries basis(k+1,R);

    linM := null;
    for i from 0 to numRows M - 1 do (
	newRow := null;
	for j from 0 to numColumns M - 1 do (
	    ell := M_(i,j);
	    ev := matrix { for g in Rk list ell*g };
	    C := coefficients (ev, Monomials=> Rk1);
	    if newRow === null then newRow = C#1 else newRow = newRow | C#1;
	);
	if linM === null then linM = newRow else linM = linM || newRow;
    );
    
    K := gens ker linM;

    if numColumns K == 0 then return null;
    
    randomKernelElement := K*random(R^{numColumns K:0},R^{0});
    G := null;
    for i from 0 to a-1 do (
	if i == 0 then (
	    G =	Bk*randomKernelElement^{i*(#Rk)..(i+1)*(#Rk)-1};
	) else (
	    G = G | (Bk*randomKernelElement^{i*(#Rk)..(i+1)*(#Rk)-1});
	);
    );

    return trim ( ideal G + ideal basis(k+2,R));
)

makeRandomNestedConfigurationHomogeneousTwoStepIdeals = method(TypicalValue=>List)
makeRandomNestedConfigurationHomogeneousTwoStepIdeals (PolynomialRing,ZZ,List) := (R,k,L) -> (

    I0 := makeRandomHomogeneousTwoStepIdeal(R,k,L#0#0,L#0#1);
    if I0 === null then return null;
    
    nested := { I0 };
    for i from 1 to #L-1 do (
	nested = append(nested, makeRandomNestedHomogeneousTwoStepIdeal(nested#-1,k+i,L#i#0,L#i#1));

       if nested#-1 === null then return null;
    );

    return nested;
)

makeRandomNestedConfigurationTwoStepIdeals = method(TypicalValue=>List)
makeRandomNestedConfigurationTwoStepIdeals (PolynomialRing,ZZ,List) := (R,k,L) -> (
    nested := makeRandomNestedConfigurationHomogeneousTwoStepIdeals (R,k,L);

    if nested === null then return null;
    
    return for i from 0 to #L-1 list addPositivePart(nested#i,k+i); 
);
	
makeRandomMatrix = method(TypicalValue => Matrix)
makeRandomMatrix (PolynomialRing,ZZ,ZZ) := (R,nrow,ncol) -> (
    n := numgens R;
    t := ncol//n;

    M := {};
    for i from 0 to nrow-1 do (
	if i < t then (
	    M = append(M, for j from 0 to ncol-1 list if j >= n*i and j < n*(i+1) then R_(j-n*i) else 0_R);
	) else (
	    M = append(M,for j from 0 to ncol-1 list random(1,R));
	);
    );

    return matrix M;
)


makeRandomTwoStepIdeal = method(TypicalValue => Ideal)
makeRandomTwoStepIdeal (PolynomialRing,ZZ,ZZ,ZZ) := (R,k,a,b) -> (

    I := makeRandomHomogeneousTwoStepIdeal(R,k,a,b);

    if I === null then return null;

    return addPositivePart(I,k);
);

makeRandomNestedTwoStepIdeal = method(TypicalValue => Ideal)
makeRandomNestedTwoStepIdeal (Ideal,ZZ,ZZ,ZZ) := (I,k,a,b) -> (

    J := makeRandomNestedHomogeneousTwoStepIdeal(I,k,a,b);

    if J === null then return null;

    return addPositivePart(J,k);
);

addPositivePart = method(TypicalValue => Ideal)
addPositivePart (Ideal,ZZ) := (I,k) -> (
    R := ring I;
    BI := super basis(k,I); 
    BRmodI := sub(super basis(k+1,R/I),R);

    G := BI + (BRmodI*random(R^{numColumns BRmodI:0},R^{numColumns BI:0}));
    
    return ideal G + ideal select(I_*, p -> first degree p > k); 
)

dimensionHilbertSamuelStratum = method(TypicalValue=>ZZ)
dimensionHilbertSamuelStratum (ZZ,ZZ,ZZ,ZZ) := (n,k,a,b) -> (

    d := dimensionHomogeneousLocusHilbertSamuelStratum(n,k,a,b);
    if d == -1 then return -1;
    
    rk1 := binomial(k+n,n-1);
    return a*(rk1-b) + d;
)

dimensionHilbertSamuelStratum (ZZ,ZZ,List) := (n,k,L) -> (

    d := dimensionHomogeneousLocusHilbertSamuelStratum(n,k,L);

    if d == -1 then return -1;
    for i from 0 to #L-1 do (
	rk1 := binomial(k+i+n,n-1);
	d = d + L#i#0*(rk1-L#i#1);
    );
    return d;
)


dimensionHomogeneousLocusHilbertSamuelStratum = method(TypicalValue=>ZZ)
dimensionHomogeneousLocusHilbertSamuelStratum (ZZ,ZZ,ZZ,ZZ) := (n,k,a,b) -> (

    if k < 0 then error "positive order expected";
    rk := binomial(k+n-1,n-1);
    rk1 := binomial(k+n,n-1);
    
    if a < 0 or a > rk then error "not admissible first value for the Hilbert function";
    if b < macaulayBound(n,k,a) or b > rk1 then error "not admissible second value for the Hilbert function";

    if a == 0 then return b*(rk1-b);
    if b == rk1 then return a*(rk-a);

    s := b - n*a;
    if s >= 0 then (
	-- NO syz
	return a*(rk-a) + s*(rk1-b);
    ) else if s < 0 and n*b >= (n^2-1)*a then (
	return (-s)*a*n + (a*rk + s*rk1) - s^2 - a^2;	
    
    ) else if n*b < (n^2-1)*a and b > (n-1)*a then (
	R := ZZ/10007[Variables=>n];
	M := makeRandomMatrix(R,-s,a);
    
	Rk := flatten entries basis(k,R);
	Rk1 := flatten entries basis(k+1,R);

	linM := null;
	for i from 0 to numRows M - 1 do (
	    newRow := null;
	    for j from 0 to numColumns M - 1 do (
		ell := M_(i,j);
		ev := matrix { for g in Rk list ell*g };
		C := coefficients (ev, Monomials=> Rk1);
		if newRow === null then newRow = C#1 else newRow = newRow | C#1;
	    );
	    if linM === null then linM = newRow else linM = linM || newRow;
	);
    
        K := gens ker linM;
	if numColumns K == 0 then return -1;

	return (-s)*a*n + numColumns K - s^2 - a^2;
    ) else (
	return -1;
    );
)

dimensionHomogeneousLocusHilbertSamuelStratum (ZZ,ZZ,List) := (n,k,L) -> (

    d := dimensionHomogeneousLocusHilbertSamuelStratum(n,k,L#0#0,L#0#1);
    print d;
    if d == -1 then return -1;
    
    for i from 1 to #L-1 do (
	addD := dimensionFamilyNestedHomogeneousTwoStepIdeal(n,k+i,L#(i-1),L#i);

	print addD;
       if addD == -1 then return -1;

       d = d + addD;
    );

    return d;
)

dimensionFamilyNestedHomogeneousTwoStepIdeal = method(TypicalValue=>ZZ)
dimensionFamilyNestedHomogeneousTwoStepIdeal (ZZ,ZZ,Sequence,Sequence) := (n,k,L1,L2) -> (

    if k < 0 then error "positive order expected";
    rk := L1#1;
    rk1 := binomial(k+n,n-1);

    if L2#0 < 0 or L2#0 > rk then error "not admissible first value for the Hilbert function";
    if L2#1 < macaulayBound(n,k,L2#0) or L2#1 > rk1 then error "not admissible second value for the Hilbert function";

    if L2#0 == 0 or L2#1 == rk1 then (
	if L2#0 == 0 then return L2#1*(rk1-L2#1) else return (L2#0)*(rk-L2#0);
    );

    s := L2#1 - n*L2#0;
    if s >= 0 then (
	return L2#0*(rk-L2#0) + s*(rk1-L2#1);
    ) else if s < 0 and L2#1 > (n-1)*L2#0 then (
	R := ZZ/10007[Variables=>n];
	I := makeRandomHomogeneousTwoStepIdeal(n,k-1,L1#0,L1#1);
	M := makeRandomMatrix(R,-s,L2#0);
    
	Rk := flatten entries super basis(k,I);
	Rk1 := flatten entries basis(k+1,R);

	linM := null;
	for i from 0 to numRows M - 1 do (
	    newRow := null;
	    for j from 0 to numColumns M - 1 do (
		ell := M_(i,j);
		ev := matrix { for g in Rk list ell*g };
		C := coefficients (ev, Monomials=> Rk1);
		if newRow === null then newRow = C#1 else newRow = newRow | C#1;
	    );
	    if linM === null then linM = newRow else linM = linM || newRow;
	);
    
        K := gens ker linM;
	if numColumns K == 0 then return -1;

	return (-s)*L2#0*n + numColumns K - s^2 - (L2#0)^2;
    ) else (
	return -1;
    );
)

tangentSpaceToHilbertScheme = method(TypicalValue=>Module)
tangentSpaceToHilbertScheme (Ideal) := I -> (
    R := ring I;
    return Hom(I,R/I);
);

tangentSpaceToNestedHilbertScheme = method(TypicalValue=>Module)
tangentSpaceToNestedHilbertScheme (List) := L -> (
    R := ring first L;
    m := #L;
    Tconsecutives := {};
    for i in 0..m-2 do (
	I1 := L#i; I2 := L#(i+1);
	iota := inducedMap(I1*R^1, I2*R^1);  
	rho := map(R^1/I1,R^1/I2,sub(1,R));     
	phi := Hom(iota,R^1/I1);
	psi := Hom(I2*R^1,rho);
	T :=  directSum flatten {apply(i, j -> Hom((L#j)^1, R^1/(L#j))), ker (phi | -psi), apply(toList(i+2..m-1),  j -> Hom((L#j)^1, R^1/(L#j)))};
	Tconsecutives = append(Tconsecutives, T)
    );
    return intersect Tconsecutives;
)


==> anc/reducibility-Hilbert-schemes.m2 <==

----------------------------------------------------------------------------------------------------
----------   CASE n = 3
----------------------------------------------------------------------------------------------------
restart
loadPackage "TwoStepIdeals";

R = ZZ/10007[x,y,z];
n = numgens R;
-- order of 2-step ideals
k = 6 -- for the examples in the paper pick k = 6,7,8

--------------
-- TNT area --
--------------
Theta = thetaFunction (n,k)
criticalPoint = trim ideal jacobian Theta
-- translation of the origin to the critical point
Theta' = sub(Theta, for g in criticalPoint_* list leadMonomial g => (leadCoefficient g)^(-1)*(2*(leadTerm g) - g))
-- rotation of the axes
Theta' = (1/2)*sub(Theta', {A => A + B, B => A - B} ) -- positive eigenvalues
criticalValue = sub(Theta',{A=>0,B=>0})  -- positive critical value => empty

-----------------------------------------------------------
-- Hilbert-Samuel strata of sufficiently large dimension --
-----------------------------------------------------------
Delta = deltaFunction(n,1,k)

listOfExamples = {};
-- identification of examples in the no/few syzygy area via Delta function 
-- !! notice that Delta function may be uncorrect for 2-step ideals with few syzygies !! 
for a from 1 to binomial(k+n-1,n-1) do (
    for b from max((n-1)*a + 1, macaulayBound(n,k,a)) to binomial(k+n,n-1) do (
	d = sub(Delta, {A_0 => a, B_0 => b});
	if d >= 0 then listOfExamples = append(listOfExamples,{d,(a,b)});
    );
)
#listOfExamples

-- check of examples
listOfExamples' = {};
for E in listOfExamples do (
    d1 = E#0;
    dimHS = dimensionHilbertSamuelStratum(n,k,E#1#0,E#1#1);
    dimSmoothableComponent = n*( binomial(k+1+n,n) - E#1#0 - E#1#1);

    if d1 == dimHS + n - dimSmoothableComponent then listOfExamples' = append(listOfExamples',E);
)
#listOfExamples'

-- contruction of examples (slow computation)
-- !! hint: pick specific examples !!
for E in listOfExamples' do (
    print "";
    I = makeRandomHomogeneousTwoStepIdeal(R,k,E#1#0,E#1#1);
    if I =!= null then (
	print ("\tHilbert-Samuel function: h = " | toString(for i from 0 to k+2 list hilbertFunction(i,I)));
	print ("\tColength: | h | = " | toString(degree I));
	tsI = tangentSpaceToHilbertScheme I;
	hs = numerator hilbertSeries (tsI,Reduce=>true);
	print ((net "\tHilbert series tangent space to the Hilbert scheme: ") | net (hs));
    if dimensionHilbertSamuelStratum(n,k,E#1#0,E#1#1) != sub(part(0,1,hs),T=>1) then print "\t -- wrong dimension";
    ) else (
	print "\twarning: no ideal can be constructed with the methods developed in the paper";
    );
);


----------------------------------------------------------------------------------------------------
----------   CASE n = 4
----------------------------------------------------------------------------------------------------
restart
loadPackage "TwoStepIdeals";

R = ZZ/10007[x,y,z,w];
n = numgens R;
-- order of 2-step ideals
k = 3 -- for the examples in the paper pick k = 2,3

--------------
-- TNT area --
--------------
Theta = thetaFunction (n,k)
criticalPoint = trim ideal jacobian Theta
-- translation of the origin to the critical point
Theta' = sub(Theta, for g in criticalPoint_* list leadMonomial g => (leadCoefficient g)^(-1)*(2*(leadTerm g) - g))
-- rotation of the axes
Theta' = (1/2)*sub(Theta', {A => A + B, B => A - B} ) -- positive eigenvalues
criticalValue = sub(Theta',{A=>0,B=>0}) -- negative critical value => ellipse

-----------------------------------------------------------
-- Hilbert-Samuel strata of sufficiently large dimension --
-----------------------------------------------------------
Delta = deltaFunction(n,1,k)

listOfExamplesTNTsmall = {};
listOfExamplesTNTlarge = {};
listOfExamplesNOTNTlarge = {};
-- identification of examples in the no/few syzygy area via Delta function and Theta function
-- !! notice that Delta function may be uncorrect for 2-step ideals with few syzygies !! 
for a from 1 to binomial(k+n-1,n-1) do (
    for b from max((n-1)*a + 1, macaulayBound(n,k,a)) to binomial(k+n,n-1) do (
	t = sub(Theta, {A => a, B => b, beta2 => 0});
	d = sub(Delta, {A_0 => a, B_0 => b});

	if t <= 0 then (
	    if d < 0 then (
		listOfExamplesTNTsmall = append(listOfExamplesTNTsmall, (a,b));
	    ) else (
		listOfExamplesTNTlarge = append(listOfExamplesTNTlarge, (a,b));
	    );
	) else (
	    if d >= 0 then listOfExamplesNOTNTlarge = append(listOfExamplesNOTNTlarge,(a,b));
	);
    );
)
#listOfExamplesTNTsmall
#listOfExamplesTNTlarge
#listOfExamplesNOTNTlarge

-- check of examples TNT small
listOfExamplesTNTsmall'= {};
for E in listOfExamplesTNTsmall do (
    print "";
    I = makeRandomHomogeneousTwoStepIdeal(R,k,E#0,E#1);
    if I =!= null then (
	print ("\tHilbert-Samuel function: h = " | toString(for i from 0 to k+2 list hilbertFunction(i,I)));
	print ("\tColength: | h | = " | toString(degree I));
	tsI = tangentSpaceToHilbertScheme I;
	hs = numerator hilbertSeries (tsI,Reduce=>true);
	print ((net "\tHilbert series tangent space to the Hilbert scheme: ") | net (hs));
	if sub(part(-10,-1,hs),T=>1) == n then listOfExamplesTNTsmall' = append(listOfExamplesTNTsmall',E);
    ) else (
	print "\t-- warning: no ideal can be constructed with the methods developed in the paper";
    );
);
#listOfExamplesTNTsmall'

-- check of examples TNT large
listOfExamplesTNTlarge'= {};
for E in listOfExamplesTNTlarge do (
    print "";
    I = makeRandomHomogeneousTwoStepIdeal(R,k,E#0,E#1);
    if I =!= null then (
	print ("\tHilbert-Samuel function: h = " | toString(for i from 0 to k+2 list hilbertFunction(i,I)));
	print ("\tColength: | h | = " | toString(degree I));
	tsI = tangentSpaceToHilbertScheme I;
	hs = numerator hilbertSeries (tsI,Reduce=>true);
	print ((net "\tHilbert series tangent space to the Hilbert scheme: ") | net (hs));
	if sub(part(-10,-1,hs),T=>1) == n then (
	    listOfExamplesTNTlarge' = append(listOfExamplesTNTlarge',E);
	) else (
	    listOfExamplesNOTNTlarge = append(listOfExamplesNOTNTlarge,E);
	);    
    ) else (
	print "\t-- warning: no ideal can be constructed with the methods developed in the paper";
    );
);
#listOfExamplesTNTlarge'

-- check of examples outside the TNT area (slow computation)
-- !! hint: check only in the few syzygies area !!
listOfExamplesNOTNTlarge' = {};
for E in listOfExamplesNOTNTlarge do (
    if E#1 < (n - 1/n)*E#0 then (
        print "";
	I = makeRandomHomogeneousTwoStepIdeal(R,k,E#0,E#1);
	if  I =!= null then (
	    print ("\tHilbert-Samuel function: h = " | toString(for i from 0 to k+2 list hilbertFunction(i,I)));
	    print ("\tColength: | h | = " | toString(degree I));
	    tsI = tangentSpaceToHilbertScheme I;
	    hs = numerator hilbertSeries (tsI,Reduce=>true);
	    print ((net "\tHilbert series tangent space to the Hilbert scheme: ") | net (hs));
	    d = sub(part(0,1,hs),T=>1) + n - n*(degree I);
	    if d >= 0 then listOfExamplesNOTNTlarge' = append(listOfExamplesNOTNTlarge',E);
	) else (
	    print "\t-- warning: no ideal can be constructed with the methods developed in the paper";
	);
    ) else (
	listOfExamplesNOTNTlarge' = append(listOfExamplesNOTNTlarge',E);
    );
);
#listOfExamplesNOTNTlarge'

----------------------------------------------------------------------------------------------------
----------   CASE n = 5
----------------------------------------------------------------------------------------------------
restart
loadPackage "TwoStepIdeals";

R = ZZ/32003[x_1..x_5];
n = numgens R;
-- order of 2-step ideals
k = 2 -- for the examples in the paper pick k = 2

--------------
-- TNT area --
--------------
Theta = thetaFunction (n,k)
criticalPoint = trim ideal jacobian Theta
-- translation of the origin to the critical point
Theta' = sub(Theta, for g in criticalPoint_* list leadMonomial g => (leadCoefficient g)^(-1)*(2*(leadTerm g) - g))
-- rotation of the axes
Theta' = (1/2)*sub(Theta', {A => A + B, B => A - B} ) -- one positive eigenvalue and one negative eigenvalue
criticalValue = sub(Theta',{A=>0,B=>0}) -- negative critical value, hyperbola

-----------------------------------------------------------
-- Hilbert-Samuel strata of sufficiently large dimension --
-----------------------------------------------------------
Delta = deltaFunction(n,1,k)

listOfExamplesTNTsmall = {};
listOfExamplesTNTlarge = {};
listOfExamplesNOTNTlarge = {};
-- identification of examples in the no/few syzygy area via Delta function and Theta function
-- !! notice that Delta function may be uncorrect for 2-step ideals with few syzygies !! 
for a from 1 to binomial(k+n-1,n-1) do (
    for b from max((n-1)*a + 1, macaulayBound(n,k,a)) to binomial(k+n,n-1) do (
	t = sub(Theta, {A => a, B => b, beta2 => 0});
	d = sub(Delta, {A_0 => a, B_0 => b});

	if t <= 0 then (
	    if d < 0 then (
		listOfExamplesTNTsmall = append(listOfExamplesTNTsmall, (a,b));
	    ) else (
		listOfExamplesTNTlarge = append(listOfExamplesTNTlarge, (a,b));
	    );
	) else (
	    if d >= 0 then listOfExamplesNOTNTlarge = append(listOfExamplesNOTNTlarge,(a,b));
	);
    );
)
#listOfExamplesTNTsmall
#listOfExamplesTNTlarge
#listOfExamplesNOTNTlarge

-- check of examples TNT small
listOfExamplesTNTsmall'= {};
for E in listOfExamplesTNTsmall do (
    print "";
    I = makeRandomHomogeneousTwoStepIdeal(R,k,E#0,E#1);
    if I =!= null then (
	print ("\tHilbert-Samuel function: h = " | toString(for i from 0 to k+2 list hilbertFunction(i,I)));
	print ("\tColength: | h | = " | toString(degree I));
	tsI = tangentSpaceToHilbertScheme I;
	hs = numerator hilbertSeries (tsI,Reduce=>true);
	print ((net "\tHilbert series tangent space to the Hilbert scheme: ") | net (hs));
	if sub(part(-10,-1,hs),T=>1) == n then listOfExamplesTNTsmall' = append(listOfExamplesTNTsmall',E);
    ) else (
	print "\t-- warning: no ideal can be constructed with the methods developed in the paper";
    );
);
#listOfExamplesTNTsmall'

-- check of examples TNT large
listOfExamplesTNTlarge'= {};
for E in listOfExamplesTNTlarge do (
    print "";
    I = makeRandomHomogeneousTwoStepIdeal(R,k,E#0,E#1);
    if I =!= null then (
	print ("\tHilbert-Samuel function: h = " | toString(for i from 0 to k+2 list hilbertFunction(i,I)));
	print ("\tColength: | h | = " | toString(degree I));
	tsI = tangentSpaceToHilbertScheme I;
	hs = numerator hilbertSeries (tsI,Reduce=>true);
	print ((net "\tHilbert series tangent space to the Hilbert scheme: ") | net (hs));
	if sub(part(-10,-1,hs),T=>1) == n then (
	    listOfExamplesTNTlarge' = append(listOfExamplesTNTlarge',E);
	) else (
	    listOfExamplesNOTNTlarge = append(listOfExamplesNOTNTlarge,E);
	);    
    ) else (
	print "\t-- warning: no ideal can be constructed with the methods developed in the paper";
    );
);
#listOfExamplesTNTlarge'

----------------------------------------------------------------------------------------------------
----------   CASE n = 6
----------------------------------------------------------------------------------------------------
restart
loadPackage "TwoStepIdeals";

R = ZZ/10007[x_1..x_6];
n = numgens R;
-- order of 2-step ideals
k = 2 -- for the examples in the paper pick k = 2

--------------
-- TNT area --
--------------
Theta = thetaFunction (n,k)
criticalPoint = trim ideal jacobian Theta
-- translation of the origin to the critical point
Theta' = sub(Theta, for g in criticalPoint_* list leadMonomial g => (leadCoefficient g)^(-1)*(2*(leadTerm g) - g))
-- rotation of the axes
Theta' = (1/2)*sub(Theta', {A => A + B, B => A - B} ) -- one positive eigenvalue and one negative eigenvalue
criticalValue = sub(Theta',{A=>0,B=>0}) -- negative critical value, hyperbola

-----------------------------------------------------------
-- Hilbert-Samuel strata of sufficiently large dimension --
-----------------------------------------------------------
Delta = deltaFunction(n,1,k)

listOfExamplesTNTsmall = {};
listOfExamplesTNTlarge = {};
listOfExamplesNOTNTlarge = {};
-- identification of examples in the no/few syzygy area via Delta function and Theta function
-- !! notice that Delta function may be uncorrect for 2-step ideals with few syzygies !! 
for a from 1 to binomial(k+n-1,n-1) do (
    for b from max((n-1)*a + 1, macaulayBound(n,k,a)) to binomial(k+n,n-1) do (
	t = sub(Theta, {A => a, B => b, beta2 => 0});
	d = sub(Delta, {A_0 => a, B_0 => b});

	if t <= 0 then (
	    if d < 0 then (
		listOfExamplesTNTsmall = append(listOfExamplesTNTsmall, (a,b));
	    ) else (
		listOfExamplesTNTlarge = append(listOfExamplesTNTlarge, (a,b));
	    );
	) else (
	    if d >= 0 then listOfExamplesNOTNTlarge = append(listOfExamplesNOTNTlarge,(a,b));
	);
    );
)
#listOfExamplesTNTsmall
#listOfExamplesTNTlarge
#listOfExamplesNOTNTlarge

-- check of examples TNT small
listOfExamplesTNTsmall'= {};
for E in listOfExamplesTNTsmall do (
    print "";
    I = makeRandomHomogeneousTwoStepIdeal(R,k,E#0,E#1);
    if I =!= null then (
	print ("\tHilbert-Samuel function: h = " | toString(for i from 0 to k+2 list hilbertFunction(i,I)));
	print ("\tColength: | h | = " | toString(degree I));
	tsI = tangentSpaceToHilbertScheme I;
	hs = numerator hilbertSeries (tsI,Reduce=>true);
	print ((net "\tHilbert series tangent space to the Hilbert scheme: ") | net (hs));
	if sub(part(-10,-1,hs),T=>1) == n then listOfExamplesTNTsmall' = append(listOfExamplesTNTsmall',E);
    ) else (
	print "\t-- warning: no ideal can be constructed with the methods developed in the paper";
    );
);
#listOfExamplesTNTsmall'

-- check of examples TNT large
listOfExamplesTNTlarge'= {};
for E in listOfExamplesTNTlarge do (
    print "";
    I = makeRandomHomogeneousTwoStepIdeal(R,k,E#0,E#1);
    if I =!= null then (
	print ("\tHilbert-Samuel function: h = " | toString(for i from 0 to k+2 list hilbertFunction(i,I)));
	print ("\tColength: | h | = " | toString(degree I));
	tsI = tangentSpaceToHilbertScheme I;
	hs = numerator hilbertSeries (tsI,Reduce=>true);
	print ((net "\tHilbert series tangent space to the Hilbert scheme: ") | net (hs));
	if sub(part(-10,-1,hs),T=>1) == n then (
	    listOfExamplesTNTlarge' = append(listOfExamplesTNTlarge',E);
	) else (
	    listOfExamplesNOTNTlarge = append(listOfExamplesNOTNTlarge,E);
	);    
    ) else (
	print "\t-- warning: no ideal can be constructed with the methods developed in the paper";
    );
);
#listOfExamplesTNTlarge'


==> anc/reducibility-nested-Hilbert-schemes.m2 <==
----------------------------------------------------------------------------------------------------
----------   CASE n = 2
----------------------------------------------------------------------------------------------------
restart
loadPackage "TwoStepIdeals";

R = ZZ/10007[x,y];
n = numgens R;
listOfExamples = { (29,{(14,28),(11,26),(9,25),(8,22)}), -- (454,491,527,564)
		   (9,{(5,10),(4,10),(4,11),(5,13),(6,12)}), -- (51,64,76,87,102)
		   (5,{(2,5),(1,5),(1,6),(2,8),(4,11),(6,11)}), -- (21,30,38,45,51,61)
		   (3,{(1,3),(0,3),(0,4),(1,6),(3,9),(5,10),(6,10)}), -- (11,18,24,29,33,40,50)
		   (1,{(1,2),(0,2),(0,3),(0,3),(0,4),(1,6),(3,8),(4,8)}) -- (3,8,12,18,24,29,34,43)
                  };

i = 0;-- i in {0,1,2,3,4}
k = listOfExamples#i#0
L = listOfExamples#i#1
nestedConfig = makeRandomNestedConfigurationHomogeneousTwoStepIdeals(R,k,L);
for i from 0 to #nestedConfig - 1 do (
    print "";
    I = nestedConfig#i;
    print ("\tHilbert-Samuel function: h = " | toString(for j from 0 to k+i+2 list hilbertFunction(j,I)));
    print ("\tColength: | h | = " | toString(degree I));
    tsI = tangentSpaceToHilbertScheme I;
    print ((net "\tHilbert series tangent space to the Hilbert scheme: ") | net (numerator hilbertSeries (tsI,Reduce=>true)));
)
ts = tangentSpaceToNestedHilbertScheme nestedConfig;
HS = numerator hilbertSeries (ts,Reduce=>true);
print "";
print ((net "\tHilbert series tangent space to the nested Hilbert scheme: ") | net (numerator hilbertSeries (ts,Reduce=>true)));
dimHilbertSamuelStratum = sub(sub(part(0,1,HS),T=>1),QQ);
dimSmoothableComponent = n*(degree nestedConfig#-1);
print ("\tDimension of the Hilbert-Samuel stratum = " | toString(dimHilbertSamuelStratum));
print ("\tDimension of the smoothable compoment = " | toString(dimSmoothableComponent));
print ("\tDim (H x A^" | toString(n) | ") >= " | toString(n) | "*" | toString(degree(nestedConfig#-1)) | " = " | toString( dimHilbertSamuelStratum + n - dimSmoothableComponent >= 0));



----------------------------------------------------------------------------------------------------
----------   CASE n = 3
----------------------------------------------------------------------------------------------------
restart
loadPackage "TwoStepIdeals";

R = ZZ/10007[x,y,z];
n = numgens R;
listOfExamples = { (1,{(0,3),(0,7),(4,14)}), -- (7,13,17)
		   (1,{(0,3),(0,8),(4,13)}), -- (7,12,18)
		   (1,{(0,4),(0,7),(4,13)}), -- (6,13,18)
		   (1,{(0,2),(0,7),(4,13)}), -- (8,13,18)
		   (1,{(0,4),(0,8),(3,12)}), -- (6,12,20)
		   (1,{(0,2),(0,8),(3,12)}), -- (8,12,20)
		   (1,{(1,4),(0,7),(3,12)}), -- (5,13,20)
		   (1,{(1,4),(0,6),(3,12)}), -- (5,14,20)
		   (1,{(1,5),(0,7),(2,12)}), -- (4,13,21)
		   (1,{(2,5),(0,6),(2,12)}), -- (3,14,21)
		   (1,{(1,5),(0,6),(2,12)}), -- (4,14,21)
		   (1,{(0,4),(1,8),(2,11)}), -- (6,11,22)
		   (1,{(0,3),(1,8),(2,11)}), -- (7,11,22)
		   (1,{(2,5),(0,7),(2,11)}), -- (3,13,22)
		   (1,{(1,5),(1,7),(1,11)}), -- (4,12,23)
		   (1,{(1,4),(1,7),(1,11)}), -- (5,12,23)
		   (1,{(2,6),(0,6),(1,11)}), -- (2,14,23)
		   (1,{(2,6),(0,5),(1,11)}), -- (2,15,23)
		   (1,{(2,5),(1,7),(1,10)}), -- (3,12,24)
		   (1,{(2,6),(0,7),(1,10)}), -- (2,13,24)
		   (2,{(0,6),(1,10)}),	     -- (14,24)
		   (2,{(0,5),(1,10)}),	     -- (15,24)
		   (1,{(2,6),(1,7),(0,10)}), -- (2,12,25)
		   (2,{(1,6),(0,9)})	     -- (13,26)
		 };

i = 0;-- i in {0,...,23}
k = listOfExamples#i#0
L = listOfExamples#i#1
nestedConfig = makeRandomNestedConfigurationHomogeneousTwoStepIdeals(R,k,L);
for i from 0 to #nestedConfig - 1 do (
    print "";
    I = nestedConfig#i;
    print ("\tHilbert-Samuel function: h = " | toString(for j from 0 to k+i+2 list hilbertFunction(j,I)));
    print ("\tColength: | h | = " | toString(degree I));
    tsI = tangentSpaceToHilbertScheme I;
    print ((net "\tHilbert series tangent space to the Hilbert scheme: ") | net (numerator hilbertSeries (tsI,Reduce=>true)));
)
ts = tangentSpaceToNestedHilbertScheme nestedConfig;
HS = numerator hilbertSeries (ts,Reduce=>true);
print "";
print ((net "\tHilbert series tangent space to the nested Hilbert scheme: ") | net (numerator hilbertSeries (ts,Reduce=>true)));
dimHilbertSamuelStratum = sub(sub(part(0,1,HS),T=>1),QQ);
dimSmoothableComponent = n*(degree nestedConfig#-1);
print ("\tDimension of the Hilbert-Samuel stratum = " | toString(dimHilbertSamuelStratum));
print ("\tDimension of the smoothable compoment = " | toString(dimSmoothableComponent));
print ("\tDim (H x A^" | toString(n) | ") >= " | toString(n) | "*" | toString(degree(nestedConfig#-1)) | " = " | toString( dimHilbertSamuelStratum + n - dimSmoothableComponent >= 0));




----------------------------------------------------------------------------------------------------
----------   CASE n = 4
----------------------------------------------------------------------------------------------------
restart
loadPackage "TwoStepIdeals";

R = ZZ/10007[x,y,z,w];
I2 = ideal(z*w,x*w,z^2-w^2,y*z,x*z+y*w) + (ideal(x,y))^2
I1 = I2 + ideal(z,w)
ts = tangentSpaceToNestedHilbertScheme {I1,I2};
print ((net "\tHilbert series tangent space to the nested Hilbert scheme: ") | net (numerator hilbertSeries (ts,Reduce=>true)));

I0 = ideal gens R;
ts' = tangentSpaceToNestedHilbertScheme {I0,I1,I2};
print ((net "\tHilbert series tangent space to the nested Hilbert scheme: ") | net (numerator hilbertSeries (ts',Reduce=>true)));

